Short-Lived Circumstellar Interaction in the Low-Luminosity Type IIP SN 2016bkv

While interaction with circumstellar material is known to play an important role in Type IIn supernovae (SNe), analyses of the more common SNe IIP and IIL have not traditionally included interaction as a significant power source. However, recent campaigns to observe SNe within days of explosion have revealed narrow emission lines of high-ionization species in the earliest spectra of luminous SNe II of all subclasses. These "flash ionization" features indicate the presence of a confined shell of material around the progenitor star. Here we present the first low-luminosity (LL) SN to show flash ionization features, SN 2016bkv. This SN peaked at $M_V = -16$ mag and has H{\alpha} expansion velocities under 1350 km/s around maximum light, placing it at the faint/slow end of the distribution of SNe IIP (similar to SN 2005cs). The light-curve shape of SN 2016bkv is also extreme among SNe IIP. A very strong initial peak could indicate additional luminosity from circumstellar interaction. A very small fall from the plateau to the nickel tail indicates unusually large production of radioactive nickel compared to other LL SNe IIP. A comparison between nebular spectra of SN 2016bkv and models raises the possibility that SN 2016bkv is an electron-capture supernova.

==> anc/dbf1.txt <==
Title: Short-Lived Circumstellar Interaction in the Low-Luminosity 
       Type IIp SN 2016bkv 
Authors: Hosseinzadeh G., Valenti S., McCully C., Howell D.A., Arcavi I., 
         Jerkstrand A., Guevel D., Tartaglia L., Rui L., Mo J., Wang X.,
         Huang F., Song H., Zhang T., Itagaki K.
Figure: One year of photometry of SN 2016bkv
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   d       MJD     Modified Julian Date of observation
      11 A1     ---     Filter  Filter used (1)
  13- 17 F5.2   mag     mag     Apparent magnitude in Filter
  19- 22 F4.2   mag   e_mag     Uncertainty in mag
  24- 34 A11    ---   r_mag     Source code for mag (2)
--------------------------------------------------------------------------------
Note (1):
            0 = unfiltered KAF-1001E CCD
Note (2):
      Itagaki = the 35 and 60 cm telescopes at Itagaki Astronomical 
                Observatory (Yamagata, Japan);
  Las_Cumbres = Las Cumbres Observatory's robotic 1 m telescope located 
                at the McDonald Observatory (TX, USA);
          TNT = the 0.8 m Tsinghua University-National Astronomical Observatory
                of China Telescope located at Xinglong Observatory
                (Hebei Province, China).
--------------------------------------------------------------------------------
57468.703 0 17.53 0.16 Itagaki
57469.627 0 16.87 0.11 Itagaki
57470.337 U 14.94 0.01 Las_Cumbres
57470.342 U 14.91 0.01 Las_Cumbres
57470.348 B 16.03 0.04 Las_Cumbres
57470.350 B 16.01 0.04 Las_Cumbres
57470.353 V 15.97 0.04 Las_Cumbres
57470.355 V 15.99 0.04 Las_Cumbres
57470.357 g 15.80 0.11 Las_Cumbres
57470.360 g 15.82 0.11 Las_Cumbres
57470.363 r 16.12 0.05 Las_Cumbres
57470.365 r 16.05 0.05 Las_Cumbres
57470.367 i 16.32 0.06 Las_Cumbres
57470.369 i 16.42 0.07 Las_Cumbres
57470.596 0 15.75 0.04 Itagaki
57470.634 V 15.69 0.01 TNT
57470.634 R 15.73 0.02 TNT
57470.634 I 15.73 0.02 TNT
57470.634 B 15.74 0.02 TNT
57471.423 0 15.34 0.03 Itagaki
57471.484 0 15.45 0.02 Itagaki
57471.605 R 15.35 0.02 TNT
57471.605 V 15.30 0.01 TNT
57471.605 B 15.18 0.01 TNT
57471.605 I 15.38 0.02 TNT
57472.095 U 13.98 0.01 Las_Cumbres
57472.099 U 13.97 0.01 Las_Cumbres
57472.104 B 15.08 0.02 Las_Cumbres
57472.106 B 15.08 0.02 Las_Cumbres
57472.108 V 15.29 0.02 Las_Cumbres
57472.109 V 15.27 0.02 Las_Cumbres
57472.118 U 13.97 0.02 Las_Cumbres
57472.122 U 14.01 0.02 Las_Cumbres
57472.126 B 15.13 0.02 Las_Cumbres
57472.128 B 15.11 0.02 Las_Cumbres
57472.130 V 15.28 0.02 Las_Cumbres
57472.131 V 15.27 0.02 Las_Cumbres
57472.133 g 14.96 0.11 Las_Cumbres
57472.135 g 14.97 0.11 Las_Cumbres
57472.137 r 15.38 0.03 Las_Cumbres
57472.139 r 15.35 0.03 Las_Cumbres
57472.140 i 15.57 0.04 Las_Cumbres
57472.142 i 15.71 0.04 Las_Cumbres
57472.145 U 14.03 0.02 Las_Cumbres
57472.151 U 14.05 0.02 Las_Cumbres
57472.155 U 14.05 0.02 Las_Cumbres
57472.159 B 15.12 0.02 Las_Cumbres
57472.161 B 15.10 0.02 Las_Cumbres
57472.163 V 15.26 0.02 Las_Cumbres
57472.164 V 15.29 0.02 Las_Cumbres
57472.166 g 14.94 0.11 Las_Cumbres
57472.168 g 14.96 0.11 Las_Cumbres
57472.170 r 15.37 0.03 Las_Cumbres
57472.172 r 15.38 0.03 Las_Cumbres
57472.174 i 15.62 0.04 Las_Cumbres
57472.175 i 15.57 0.04 Las_Cumbres
57472.178 U 14.05 0.01 Las_Cumbres
57472.184 U 14.10 0.02 Las_Cumbres
57472.188 U 14.08 0.02 Las_Cumbres
57472.194 U 14.02 0.02 Las_Cumbres
57472.198 U 14.04 0.02 Las_Cumbres
57472.202 B 15.09 0.02 Las_Cumbres
57472.206 V 15.24 0.02 Las_Cumbres
57472.208 V 15.28 0.02 Las_Cumbres
57472.210 g 14.94 0.11 Las_Cumbres
57472.212 g 14.93 0.11 Las_Cumbres
57472.214 r 15.36 0.03 Las_Cumbres
57472.215 r 15.31 0.03 Las_Cumbres
57472.217 i 15.57 0.04 Las_Cumbres
57472.218 i 15.58 0.04 Las_Cumbres
57472.420 0 15.17 0.02 Itagaki
57473.210 U 13.85 0.01 Las_Cumbres
57473.214 U 13.85 0.01 Las_Cumbres
57473.218 B 14.93 0.02 Las_Cumbres
57473.220 B 14.92 0.02 Las_Cumbres
57473.223 V 15.09 0.02 Las_Cumbres
57473.224 V 15.10 0.02 Las_Cumbres
57473.226 g 14.76 0.11 Las_Cumbres
57473.228 g 14.76 0.11 Las_Cumbres
57473.235 U 13.84 0.01 Las_Cumbres
57473.240 B 14.89 0.02 Las_Cumbres
57473.244 V 15.09 0.02 Las_Cumbres
57473.245 V 15.10 0.02 Las_Cumbres
57473.247 g 14.76 0.11 Las_Cumbres
57473.249 g 14.78 0.11 Las_Cumbres
57473.251 r 15.17 0.03 Las_Cumbres
57473.252 r 15.35 0.03 Las_Cumbres
57473.254 i 15.54 0.04 Las_Cumbres
57473.256 i 15.52 0.04 Las_Cumbres
57473.265 U 13.81 0.01 Las_Cumbres
57473.269 U 13.81 0.01 Las_Cumbres
57473.273 B 14.90 0.02 Las_Cumbres
57473.275 B 14.90 0.02 Las_Cumbres
57473.277 V 15.09 0.02 Las_Cumbres
57473.279 V 15.08 0.02 Las_Cumbres
57473.281 g 14.74 0.11 Las_Cumbres
57473.283 g 14.73 0.11 Las_Cumbres
57473.285 r 15.19 0.03 Las_Cumbres
57473.286 r 15.17 0.03 Las_Cumbres
57473.288 i 15.47 0.04 Las_Cumbres
57473.289 i 15.40 0.04 Las_Cumbres
57473.298 U 13.75 0.01 Las_Cumbres
57473.302 U 13.79 0.01 Las_Cumbres
57473.306 B 14.87 0.02 Las_Cumbres
57473.308 B 14.86 0.02 Las_Cumbres
57473.310 V 15.08 0.02 Las_Cumbres
57473.311 V 15.06 0.02 Las_Cumbres
57473.313 g 14.71 0.11 Las_Cumbres
57473.315 g 14.71 0.11 Las_Cumbres
57473.317 r 15.14 0.03 Las_Cumbres
57473.319 r 15.17 0.03 Las_Cumbres
57473.320 i 15.45 0.04 Las_Cumbres
57473.322 i 15.45 0.04 Las_Cumbres
57476.576 I 14.78 0.01 TNT
57476.576 R 14.78 0.02 TNT
57476.576 V 14.76 0.01 TNT
57476.576 B 14.83 0.01 TNT
57477.594 V 14.87 0.01 TNT
57477.594 R 14.89 0.02 TNT
57477.594 B 14.96 0.01 TNT
57477.594 I 14.87 0.02 TNT
57477.594 U 13.35 0.26 TNT
57481.644 R 15.19 0.02 TNT
57481.644 I 15.10 0.02 TNT
57481.644 V 15.23 0.01 TNT
57481.644 B 15.43 0.02 TNT
57481.644 U 13.74 0.26 TNT
57482.101 U 14.54 0.01 Las_Cumbres
57482.103 U 14.49 0.01 Las_Cumbres
57482.106 B 15.44 0.03 Las_Cumbres
57482.108 B 15.42 0.03 Las_Cumbres
57482.110 V 15.32 0.02 Las_Cumbres
57482.645 V 15.30 0.01 TNT
57482.645 B 15.51 0.02 TNT
57482.645 R 15.22 0.03 TNT
57482.645 I 15.13 0.02 TNT
57482.645 U 14.20 0.25 TNT
57483.350 U 14.69 0.01 Las_Cumbres
57483.352 U 14.73 0.01 Las_Cumbres
57483.355 B 15.37 0.03 Las_Cumbres
57483.357 B 15.35 0.03 Las_Cumbres
57483.359 V 15.28 0.02 Las_Cumbres
57483.360 V 15.34 0.02 Las_Cumbres
57483.361 g 15.18 0.11 Las_Cumbres
57483.363 g 15.18 0.11 Las_Cumbres
57483.365 r 15.37 0.03 Las_Cumbres
57483.366 r 15.38 0.03 Las_Cumbres
57483.367 i 15.55 0.04 Las_Cumbres
57483.368 i 15.58 0.04 Las_Cumbres
57487.103 U 15.01 0.01 Las_Cumbres
57487.106 U 14.99 0.01 Las_Cumbres
57489.247 U 15.17 0.01 Las_Cumbres
57489.249 U 15.15 0.01 Las_Cumbres
57489.252 B 15.91 0.03 Las_Cumbres
57489.254 B 15.91 0.03 Las_Cumbres
57489.256 V 15.65 0.02 Las_Cumbres
57489.257 V 15.66 0.02 Las_Cumbres
57489.258 g 15.63 0.11 Las_Cumbres
57489.260 g 15.61 0.11 Las_Cumbres
57489.261 r 15.64 0.03 Las_Cumbres
57489.263 r 15.62 0.03 Las_Cumbres
57489.264 i 15.74 0.04 Las_Cumbres
57489.265 i 15.73 0.04 Las_Cumbres
57490.153 U 15.25 0.01 Las_Cumbres
57490.155 U 15.25 0.01 Las_Cumbres
57490.158 B 16.02 0.03 Las_Cumbres
57490.160 B 16.00 0.03 Las_Cumbres
57490.162 V 15.71 0.02 Las_Cumbres
57490.163 V 15.70 0.02 Las_Cumbres
57490.164 g 15.70 0.11 Las_Cumbres
57490.166 g 15.71 0.11 Las_Cumbres
57490.167 r 15.67 0.03 Las_Cumbres
57490.169 r 15.70 0.03 Las_Cumbres
57490.170 i 15.73 0.04 Las_Cumbres
57490.171 i 15.83 0.04 Las_Cumbres
57491.278 U 15.34 0.01 Las_Cumbres
57491.281 U 15.37 0.01 Las_Cumbres
57491.286 B 15.98 0.03 Las_Cumbres
57491.287 V 15.65 0.02 Las_Cumbres
57491.288 V 15.73 0.02 Las_Cumbres
57491.290 g 15.68 0.11 Las_Cumbres
57491.291 g 15.70 0.11 Las_Cumbres
57491.293 r 15.67 0.03 Las_Cumbres
57491.294 r 15.66 0.03 Las_Cumbres
57491.295 i 15.76 0.05 Las_Cumbres
57491.297 i 15.70 0.05 Las_Cumbres
57491.578 I 15.37 0.02 TNT
57491.578 B 16.03 0.02 TNT
57491.578 R 15.50 0.02 TNT
57491.578 U 15.05 0.30 TNT
57491.578 V 15.66 0.01 TNT
57492.243 U 15.49 0.01 Las_Cumbres
57492.246 U 15.40 0.01 Las_Cumbres
57492.249 B 16.10 0.03 Las_Cumbres
57492.250 B 16.11 0.03 Las_Cumbres
57492.252 V 15.73 0.02 Las_Cumbres
57492.253 V 15.74 0.02 Las_Cumbres
57492.254 g 15.78 0.11 Las_Cumbres
57492.256 g 15.76 0.11 Las_Cumbres
57492.257 r 15.70 0.03 Las_Cumbres
57492.259 r 15.72 0.03 Las_Cumbres
57492.260 i 15.84 0.05 Las_Cumbres
57492.261 i 15.86 0.05 Las_Cumbres
57494.280 U 15.65 0.02 Las_Cumbres
57494.283 U 15.66 0.02 Las_Cumbres
57494.286 B 16.16 0.04 Las_Cumbres
57494.288 B 16.18 0.04 Las_Cumbres
57494.289 V 15.77 0.03 Las_Cumbres
57494.290 V 15.75 0.03 Las_Cumbres
57494.292 g 15.84 0.11 Las_Cumbres
57494.293 g 15.82 0.11 Las_Cumbres
57494.295 r 15.71 0.04 Las_Cumbres
57494.296 r 15.73 0.04 Las_Cumbres
57494.297 i 15.85 0.05 Las_Cumbres
57494.298 i 15.80 0.05 Las_Cumbres
57494.628 B 16.17 0.02 TNT
57494.628 R 15.54 0.03 TNT
57494.628 I 15.43 0.02 TNT
57494.628 V 15.76 0.01 TNT
57496.291 U 15.78 0.05 Las_Cumbres
57496.294 U 15.80 0.04 Las_Cumbres
57496.297 B 16.57 0.05 Las_Cumbres
57496.299 B 16.52 0.06 Las_Cumbres
57496.302 V 15.91 0.05 Las_Cumbres
57496.309 i 15.94 0.05 Las_Cumbres
57498.219 U 16.02 0.03 Las_Cumbres
57498.221 U 15.97 0.02 Las_Cumbres
57498.224 B 16.43 0.05 Las_Cumbres
57498.226 B 16.43 0.04 Las_Cumbres
57498.228 V 15.98 0.04 Las_Cumbres
57498.229 V 15.87 0.04 Las_Cumbres
57498.230 g 16.04 0.11 Las_Cumbres
57498.232 g 16.03 0.11 Las_Cumbres
57498.233 r 15.80 0.04 Las_Cumbres
57498.234 r 15.82 0.04 Las_Cumbres
57498.236 i 15.86 0.06 Las_Cumbres
57498.237 i 15.87 0.06 Las_Cumbres
57498.625 V 15.82 0.01 TNT
57498.625 I 15.44 0.02 TNT
57498.625 R 15.65 0.03 TNT
57498.625 B 16.44 0.02 TNT
57500.184 U 16.13 0.03 Las_Cumbres
57500.187 U 16.06 0.03 Las_Cumbres
57500.190 B 16.53 0.06 Las_Cumbres
57500.192 B 16.53 0.06 Las_Cumbres
57500.193 V 15.93 0.05 Las_Cumbres
57500.195 V 16.00 0.05 Las_Cumbres
57500.196 g 16.11 0.12 Las_Cumbres
57500.197 g 16.09 0.11 Las_Cumbres
57500.199 r 15.85 0.05 Las_Cumbres
57500.200 r 15.88 0.05 Las_Cumbres
57500.202 i 15.91 0.06 Las_Cumbres
57500.203 i 15.95 0.07 Las_Cumbres
57500.618 I 15.44 0.02 TNT
57500.618 B 16.50 0.03 TNT
57500.618 V 15.86 0.02 TNT
57500.618 R 15.63 0.03 TNT
57501.620 V 15.87 0.01 TNT
57501.620 I 15.41 0.02 TNT
57501.620 B 16.49 0.02 TNT
57501.620 R 15.63 0.03 TNT
57501.620 U 17.17 0.38 TNT
57502.112 U 16.40 0.03 Las_Cumbres
57502.115 U 16.40 0.04 Las_Cumbres
57502.118 B 16.56 0.05 Las_Cumbres
57502.119 B 16.57 0.05 Las_Cumbres
57502.121 V 15.93 0.04 Las_Cumbres
57503.198 U 16.41 0.02 Las_Cumbres
57503.201 U 16.40 0.02 Las_Cumbres
57503.204 B 16.57 0.04 Las_Cumbres
57503.205 B 16.64 0.04 Las_Cumbres
57503.207 V 15.96 0.03 Las_Cumbres
57503.208 V 15.99 0.03 Las_Cumbres
57503.209 g 16.18 0.11 Las_Cumbres
57503.211 g 16.17 0.11 Las_Cumbres
57503.212 r 15.88 0.04 Las_Cumbres
57503.214 r 15.86 0.04 Las_Cumbres
57503.215 i 15.89 0.05 Las_Cumbres
57503.216 i 15.83 0.05 Las_Cumbres
57504.184 U 16.51 0.02 Las_Cumbres
57504.187 U 16.52 0.03 Las_Cumbres
57504.190 B 16.61 0.03 Las_Cumbres
57504.192 B 16.62 0.03 Las_Cumbres
57504.193 V 16.00 0.03 Las_Cumbres
57504.195 V 15.95 0.03 Las_Cumbres
57504.196 g 16.21 0.11 Las_Cumbres
57504.198 g 16.21 0.11 Las_Cumbres
57504.200 r 15.86 0.04 Las_Cumbres
57504.201 r 15.91 0.04 Las_Cumbres
57504.202 i 15.93 0.05 Las_Cumbres
57504.203 i 15.87 0.05 Las_Cumbres
57505.268 U 16.50 0.03 Las_Cumbres
57505.271 U 16.56 0.04 Las_Cumbres
57505.274 B 16.57 0.04 Las_Cumbres
57505.275 B 16.61 0.04 Las_Cumbres
57505.277 V 15.93 0.03 Las_Cumbres
57505.278 V 15.92 0.03 Las_Cumbres
57505.280 g 16.19 0.11 Las_Cumbres
57505.281 g 16.16 0.11 Las_Cumbres
57505.284 r 15.88 0.04 Las_Cumbres
57505.285 r 15.84 0.04 Las_Cumbres
57505.286 i 15.94 0.05 Las_Cumbres
57506.254 U 16.72 0.03 Las_Cumbres
57506.257 U 16.69 0.03 Las_Cumbres
57506.260 B 16.63 0.03 Las_Cumbres
57506.261 B 16.66 0.03 Las_Cumbres
57506.263 V 15.94 0.03 Las_Cumbres
57506.264 V 15.98 0.03 Las_Cumbres
57506.265 g 16.19 0.11 Las_Cumbres
57506.267 g 16.18 0.11 Las_Cumbres
57506.268 r 15.82 0.04 Las_Cumbres
57506.269 r 15.83 0.04 Las_Cumbres
57506.271 i 15.82 0.05 Las_Cumbres
57506.272 i 15.79 0.05 Las_Cumbres
57508.108 U 16.78 0.06 Las_Cumbres
57508.111 B 16.76 0.04 Las_Cumbres
57508.112 B 16.80 0.04 Las_Cumbres
57508.114 V 16.02 0.03 Las_Cumbres
57508.115 V 16.07 0.03 Las_Cumbres
57508.116 g 16.33 0.11 Las_Cumbres
57508.118 g 16.35 0.11 Las_Cumbres
57508.120 r 15.73 0.05 Las_Cumbres
57508.121 r 15.88 0.04 Las_Cumbres
57508.122 i 15.89 0.05 Las_Cumbres
57508.123 i 15.86 0.05 Las_Cumbres
57512.240 U 16.89 0.04 Las_Cumbres
57512.243 U 16.97 0.04 Las_Cumbres
57512.246 B 16.85 0.04 Las_Cumbres
57512.247 B 16.81 0.04 Las_Cumbres
57512.249 V 15.97 0.03 Las_Cumbres
57512.250 V 15.97 0.03 Las_Cumbres
57512.252 g 16.35 0.11 Las_Cumbres
57512.253 g 16.28 0.11 Las_Cumbres
57512.255 r 15.79 0.04 Las_Cumbres
57512.256 r 15.80 0.04 Las_Cumbres
57512.257 i 15.85 0.05 Las_Cumbres
57512.258 i 15.84 0.05 Las_Cumbres
57515.626 B 16.93 0.03 TNT
57515.626 I 15.35 0.02 TNT
57515.626 V 15.93 0.01 TNT
57515.626 R 15.60 0.03 TNT
57517.177 U 17.21 0.04 Las_Cumbres
57517.180 U 17.23 0.05 Las_Cumbres
57517.183 B 16.48 0.04 Las_Cumbres
57517.185 B 16.53 0.04 Las_Cumbres
57517.186 V 16.06 0.03 Las_Cumbres
57517.188 V 16.06 0.03 Las_Cumbres
57517.189 g 16.44 0.11 Las_Cumbres
57517.191 g 16.49 0.11 Las_Cumbres
57517.192 r 15.82 0.03 Las_Cumbres
57517.194 r 15.81 0.03 Las_Cumbres
57517.195 i 15.72 0.05 Las_Cumbres
57517.196 i 15.81 0.05 Las_Cumbres
57519.119 U 17.37 0.05 Las_Cumbres
57519.122 U 17.31 0.05 Las_Cumbres
57519.125 B 17.12 0.04 Las_Cumbres
57519.127 B 17.14 0.04 Las_Cumbres
57519.128 V 16.03 0.03 Las_Cumbres
57519.129 V 16.05 0.03 Las_Cumbres
57519.132 U 17.41 0.03 Las_Cumbres
57519.135 U 17.30 0.04 Las_Cumbres
57519.140 U 17.28 0.04 Las_Cumbres
57519.143 U 17.56 0.06 Las_Cumbres
57519.146 B 17.13 0.04 Las_Cumbres
57519.147 B 17.16 0.04 Las_Cumbres
57519.149 V 16.07 0.03 Las_Cumbres
57519.150 V 16.05 0.03 Las_Cumbres
57519.152 g 16.52 0.11 Las_Cumbres
57519.153 g 16.51 0.11 Las_Cumbres
57519.155 r 15.82 0.03 Las_Cumbres
57519.156 r 15.80 0.03 Las_Cumbres
57519.157 i 15.78 0.04 Las_Cumbres
57519.158 i 15.78 0.04 Las_Cumbres
57520.123 U 17.56 0.07 Las_Cumbres
57520.126 U 17.37 0.06 Las_Cumbres
57524.219 U 17.53 0.14 Las_Cumbres
57524.222 U 17.82 0.15 Las_Cumbres
57524.225 B 17.13 0.07 Las_Cumbres
57524.226 B 17.06 0.07 Las_Cumbres
57524.228 V 16.03 0.05 Las_Cumbres
57524.229 V 15.98 0.05 Las_Cumbres
57524.232 g 16.51 0.12 Las_Cumbres
57524.235 r 15.73 0.05 Las_Cumbres
57524.236 i 16.05 0.06 Las_Cumbres
57529.140 U 17.86 0.05 Las_Cumbres
57529.147 U 17.59 0.06 Las_Cumbres
57529.155 B 17.29 0.09 Las_Cumbres
57529.157 B 17.30 0.09 Las_Cumbres
57529.158 V 16.11 0.06 Las_Cumbres
57529.159 V 16.05 0.06 Las_Cumbres
57529.161 g 16.60 0.12 Las_Cumbres
57529.162 g 16.68 0.12 Las_Cumbres
57529.164 r 15.82 0.04 Las_Cumbres
57529.165 r 15.81 0.04 Las_Cumbres
57529.167 i 15.74 0.05 Las_Cumbres
57529.168 i 15.72 0.05 Las_Cumbres
57540.546 I 15.22 0.02 TNT
57540.546 U 18.71 0.31 TNT
57540.546 B 17.43 0.03 TNT
57540.546 V 16.07 0.01 TNT
57540.546 R 15.59 0.03 TNT
57556.131 B 17.76 0.12 Las_Cumbres
57556.132 B 17.62 0.09 Las_Cumbres
57556.135 V 16.19 0.05 Las_Cumbres
57556.136 V 16.17 0.05 Las_Cumbres
57556.138 g 16.94 0.11 Las_Cumbres
57556.140 g 16.85 0.11 Las_Cumbres
57556.142 r 15.77 0.03 Las_Cumbres
57556.143 r 15.73 0.03 Las_Cumbres
57556.150 B 17.97 0.12 Las_Cumbres
57556.152 B 17.86 0.11 Las_Cumbres
57556.154 V 16.21 0.06 Las_Cumbres
57556.156 V 16.11 0.05 Las_Cumbres
57556.158 g 16.93 0.12 Las_Cumbres
57556.159 g 16.88 0.12 Las_Cumbres
57556.161 r 15.76 0.03 Las_Cumbres
57556.163 r 15.75 0.03 Las_Cumbres
57556.165 i 15.65 0.04 Las_Cumbres
57556.166 i 15.63 0.04 Las_Cumbres
57557.536 I 15.18 0.02 TNT
57557.536 B 17.58 0.03 TNT
57557.536 V 16.13 0.02 TNT
57557.536 R 15.58 0.03 TNT
57558.137 B 17.61 0.15 Las_Cumbres
57558.138 B 17.93 0.18 Las_Cumbres
57558.140 V 16.21 0.10 Las_Cumbres
57558.141 V 16.12 0.10 Las_Cumbres
57673.469 B 21.15 0.89 Las_Cumbres
57673.472 B 19.89 0.37 Las_Cumbres
57673.475 V 18.56 0.30 Las_Cumbres
57673.477 V 18.84 0.32 Las_Cumbres
57673.482 g 19.81 0.33 Las_Cumbres
57673.484 r 17.87 0.11 Las_Cumbres
57673.486 r 17.96 0.12 Las_Cumbres
57673.488 i 17.59 0.13 Las_Cumbres
57673.490 i 17.48 0.13 Las_Cumbres
57674.481 V 18.67 0.18 Las_Cumbres
57674.483 V 18.15 0.21 Las_Cumbres
57674.488 g 19.20 0.91 Las_Cumbres
57674.493 r 17.58 0.15 Las_Cumbres
57674.494 r 17.70 0.14 Las_Cumbres
57674.496 i 17.67 0.19 Las_Cumbres
57674.498 i 17.84 0.19 Las_Cumbres
57679.473 B 20.91 2.07 Las_Cumbres
57679.478 V 18.76 1.48 Las_Cumbres
57679.480 V 18.19 1.47 Las_Cumbres
57679.482 g 20.86 1.11 Las_Cumbres
57679.485 g 21.44 1.54 Las_Cumbres
57679.488 r 17.84 0.15 Las_Cumbres
57679.490 r 18.02 0.16 Las_Cumbres
57679.492 i 17.76 0.17 Las_Cumbres
57679.493 i 17.74 0.17 Las_Cumbres
57680.454 B 20.85 1.97 Las_Cumbres
57680.458 B 22.42 4.97 Las_Cumbres
57680.462 V 18.42 1.50 Las_Cumbres
57680.465 V 18.52 1.50 Las_Cumbres
57680.468 g 19.18 0.28 Las_Cumbres
57680.472 g 19.75 0.33 Las_Cumbres
57680.476 r 18.12 0.14 Las_Cumbres
57680.479 r 18.07 0.14 Las_Cumbres
57680.482 i 17.97 0.17 Las_Cumbres
57680.484 i 17.81 0.17 Las_Cumbres
57688.429 B 20.59 0.42 Las_Cumbres
57688.433 B 20.21 0.41 Las_Cumbres
57688.437 V 18.72 0.27 Las_Cumbres
57688.440 V 18.75 0.28 Las_Cumbres
57688.443 g 22.66 2.27 Las_Cumbres
57688.447 g 21.29 1.07 Las_Cumbres
57688.451 r 18.44 0.13 Las_Cumbres
57688.454 r 18.52 0.14 Las_Cumbres
57688.457 i 18.01 0.15 Las_Cumbres
57688.460 i 18.19 0.17 Las_Cumbres
57696.907 R 17.73 0.04 TNT
57696.907 V 18.60 0.04 TNT
57696.907 I 17.21 0.03 TNT
57699.407 B 20.44 0.34 Las_Cumbres
57699.411 B 19.56 0.23 Las_Cumbres
57699.415 V 18.99 0.22 Las_Cumbres
57699.418 V 17.86 0.18 Las_Cumbres
57699.434 i 18.41 0.19 Las_Cumbres
57706.808 R 17.87 0.05 TNT
57706.808 I 17.35 0.04 TNT
57707.385 B 20.00 0.75 Las_Cumbres
57707.389 B 19.12 0.44 Las_Cumbres
57707.393 V 19.26 0.50 Las_Cumbres
57707.396 V 18.49 0.39 Las_Cumbres
57707.399 g 19.73 0.43 Las_Cumbres
57707.403 g 18.84 0.29 Las_Cumbres
57707.407 r 18.02 0.17 Las_Cumbres
57707.409 r 18.38 0.20 Las_Cumbres
57707.412 i 17.92 0.19 Las_Cumbres
57707.415 i 18.09 0.21 Las_Cumbres
57708.768 I 17.34 0.14 TNT
57708.768 R 18.07 0.20 TNT
57714.826 I 17.30 0.08 TNT
57715.490 B 20.89 0.49 Las_Cumbres
57715.494 B 20.22 0.32 Las_Cumbres
57715.498 V 18.77 0.25 Las_Cumbres
57715.501 V 18.75 0.25 Las_Cumbres
57715.504 g 19.96 0.26 Las_Cumbres
57715.508 g 19.90 0.26 Las_Cumbres
57715.512 r 18.14 0.12 Las_Cumbres
57715.515 r 18.19 0.13 Las_Cumbres
57715.518 i 18.02 0.18 Las_Cumbres
57715.520 i 17.80 0.16 Las_Cumbres
57715.908 I 17.33 0.04 TNT
57715.908 B 20.39 0.10 TNT
57715.908 V 18.49 0.04 TNT
57715.908 R 17.88 0.04 TNT
57722.818 V 18.53 0.05 TNT
57722.818 I 17.27 0.04 TNT
57722.818 R 17.88 0.04 TNT
57723.368 B 22.83 2.82 Las_Cumbres
57723.372 B 21.17 0.92 Las_Cumbres
57723.376 V 18.74 0.71 Las_Cumbres
57723.379 V 18.77 0.71 Las_Cumbres
57723.382 g 20.17 0.31 Las_Cumbres
57723.386 g 20.06 0.28 Las_Cumbres
57723.390 r 18.41 0.15 Las_Cumbres
57723.393 r 18.55 0.16 Las_Cumbres
57723.396 i 18.37 0.20 Las_Cumbres
57723.399 i 18.04 0.17 Las_Cumbres
57723.676 R 17.93 0.04 TNT
57723.676 B 20.24 0.10 TNT
57723.676 I 17.40 0.03 TNT
57723.676 V 18.67 0.04 TNT
57727.788 R 18.00 0.05 TNT
57727.788 V 18.64 0.04 TNT
57727.788 B 20.00 0.08 TNT
57727.788 I 17.47 0.03 TNT
57728.907 B 20.16 0.10 TNT
57728.907 V 18.66 0.04 TNT
57728.907 R 17.98 0.04 TNT
57728.907 I 17.41 0.04 TNT
57730.897 I 17.38 0.03 TNT
57730.897 R 18.01 0.05 TNT
57730.897 V 18.76 0.07 TNT
57730.897 B 20.21 0.11 TNT
57731.793 B 20.06 0.10 TNT
57731.793 I 17.52 0.04 TNT
57731.793 V 18.69 0.04 TNT
57731.793 R 17.94 0.04 TNT
57732.323 B 21.70 2.79 Las_Cumbres
57732.327 B 22.07 3.13 Las_Cumbres
57732.331 V 19.33 1.72 Las_Cumbres
57732.334 V 18.83 1.71 Las_Cumbres
57732.337 g 19.81 0.36 Las_Cumbres
57732.341 g 19.47 0.30 Las_Cumbres
57732.345 r 18.32 0.17 Las_Cumbres
57732.348 r 18.28 0.17 Las_Cumbres
57732.351 i 18.16 0.22 Las_Cumbres
57732.354 i 18.18 0.21 Las_Cumbres
57732.781 R 17.93 0.04 TNT
57732.781 V 18.63 0.04 TNT
57732.781 B 20.28 0.10 TNT
57732.781 I 17.43 0.04 TNT
57736.832 R 18.00 0.05 TNT
57736.832 V 18.76 0.06 TNT
57736.832 I 17.46 0.04 TNT
57737.794 V 18.66 0.08 TNT
57737.794 R 18.06 0.04 TNT
57737.794 I 17.54 0.05 TNT
57738.459 B 21.03 1.74 Las_Cumbres
57738.463 B 22.07 3.56 Las_Cumbres
57738.467 V 18.64 1.26 Las_Cumbres
57738.470 V 19.07 1.27 Las_Cumbres
57738.473 g 20.36 0.65 Las_Cumbres
57738.477 g 19.63 0.41 Las_Cumbres
57738.481 r 18.44 0.20 Las_Cumbres
57738.484 r 18.50 0.20 Las_Cumbres
57738.487 i 18.13 0.22 Las_Cumbres
57738.490 i 18.25 0.23 Las_Cumbres
57739.872 B 20.15 0.12 TNT
57739.872 V 18.50 0.04 TNT
57739.872 I 17.54 0.04 TNT
57739.872 R 18.02 0.04 TNT
57740.856 I 17.63 0.05 TNT
57740.856 V 18.67 0.05 TNT
57740.856 B 20.19 0.10 TNT
57740.856 R 18.06 0.04 TNT
57741.903 R 17.97 0.04 TNT
57741.903 B 20.00 0.08 TNT
57741.903 V 18.75 0.03 TNT
57741.903 I 17.58 0.04 TNT
57744.811 I 17.73 0.06 TNT
57744.811 R 18.06 0.05 TNT
57744.811 V 18.59 0.07 TNT
57745.925 I 17.51 0.03 TNT
57745.925 R 18.05 0.04 TNT
57745.925 V 18.72 0.05 TNT
57745.925 B 20.18 0.12 TNT
57746.490 B 22.33 1.79 Las_Cumbres
57746.494 B 21.16 0.81 Las_Cumbres
57746.498 V 19.17 0.61 Las_Cumbres
57746.501 V 19.02 0.61 Las_Cumbres
57746.504 g 20.24 0.29 Las_Cumbres
57746.508 g 20.12 0.28 Las_Cumbres
57746.512 r 18.95 0.22 Las_Cumbres
57746.515 r 19.17 0.23 Las_Cumbres
57746.518 i 18.70 0.26 Las_Cumbres
57746.520 i 18.87 0.29 Las_Cumbres
57748.822 I 17.58 0.04 TNT
57748.822 B 20.35 0.12 TNT
57748.822 R 18.16 0.05 TNT
57748.822 V 18.64 0.04 TNT
57750.699 B 20.16 0.10 TNT
57750.699 R 18.15 0.04 TNT
57750.699 I 17.55 0.04 TNT
57750.699 V 18.68 0.05 TNT
57751.716 I 17.54 0.04 TNT
57751.716 B 20.22 0.11 TNT
57751.716 R 18.13 0.04 TNT
57751.716 V 18.71 0.04 TNT
57753.794 V 18.73 0.04 TNT
57753.794 R 18.14 0.04 TNT
57753.794 B 19.95 0.08 TNT
57753.794 I 17.59 0.03 TNT
57754.330 B 20.34 0.34 Las_Cumbres
57754.334 B 20.38 0.33 Las_Cumbres
57754.338 V 19.00 0.25 Las_Cumbres
57754.341 V 18.90 0.24 Las_Cumbres
57754.344 g 19.46 0.21 Las_Cumbres
57754.348 g 19.43 0.23 Las_Cumbres
57754.352 r 18.72 0.21 Las_Cumbres
57754.355 r 18.84 0.22 Las_Cumbres
57754.358 i 18.67 0.28 Las_Cumbres
57754.361 i 18.51 0.26 Las_Cumbres
57754.865 V 18.77 0.05 TNT
57754.865 I 17.54 0.03 TNT
57754.865 R 18.18 0.05 TNT
57754.865 B 20.17 0.10 TNT
57755.705 V 18.64 0.05 TNT
57755.705 I 17.59 0.05 TNT
57755.705 R 18.10 0.04 TNT
57757.430 B 20.48 0.36 Las_Cumbres
57757.434 B 20.53 0.40 Las_Cumbres
57757.439 V 19.31 0.97 Las_Cumbres
57757.441 V 18.75 0.30 Las_Cumbres
57757.444 g 19.70 0.31 Las_Cumbres
57757.783 I 17.79 0.07 TNT
57757.783 R 18.22 0.05 TNT
57757.783 V 18.88 0.04 TNT
57757.783 B 20.44 0.17 TNT
57758.364 B 20.16 0.32 Las_Cumbres
57758.368 B 21.76 0.96 Las_Cumbres
57758.372 V 19.25 0.30 Las_Cumbres
57758.375 V 19.24 0.30 Las_Cumbres
57758.378 g 19.75 0.23 Las_Cumbres
57758.382 g 19.69 0.24 Las_Cumbres
57758.386 r 18.63 0.15 Las_Cumbres
57758.389 r 18.66 0.16 Las_Cumbres
57758.392 i 18.22 0.20 Las_Cumbres
57758.395 i 18.30 0.20 Las_Cumbres
57758.409 B 21.25 0.63 Las_Cumbres
57758.413 B 22.17 1.33 Las_Cumbres
57758.417 V 19.40 0.31 Las_Cumbres
57758.420 V 19.35 0.31 Las_Cumbres
57758.431 r 18.64 0.15 Las_Cumbres
57758.434 r 18.66 0.16 Las_Cumbres
57758.437 i 18.49 0.23 Las_Cumbres
57758.440 i 18.54 0.23 Las_Cumbres
57758.884 I 17.70 0.06 TNT
57758.884 R 18.23 0.05 TNT
57758.884 B 20.32 0.12 TNT
57758.884 V 18.91 0.04 TNT
57762.656 I 17.68 0.05 TNT
57762.656 V 18.70 0.10 TNT
57762.656 R 18.33 0.05 TNT
57775.591 I 17.73 0.07 TNT
57775.591 R 18.44 0.07 TNT
57775.591 V 18.80 0.09 TNT
57782.494 B 21.98 1.40 Las_Cumbres
57782.498 B 21.21 0.78 Las_Cumbres
57782.502 V 19.53 0.60 Las_Cumbres
57782.504 V 19.71 0.61 Las_Cumbres
57782.508 g 21.22 0.86 Las_Cumbres
57782.516 r 19.05 0.28 Las_Cumbres
57782.521 i 18.56 0.31 Las_Cumbres
57782.524 i 18.97 0.37 Las_Cumbres
57797.532 R 18.83 0.07 TNT
57797.532 I 18.37 0.07 TNT
57800.631 I 18.38 0.08 TNT
57800.631 R 18.85 0.09 TNT
57801.363 B 22.46 2.26 Las_Cumbres
57801.369 B 21.33 1.05 Las_Cumbres
57801.374 V 20.06 0.84 Las_Cumbres
57801.378 V 19.77 0.81 Las_Cumbres
57801.382 g 22.76 3.08 Las_Cumbres
57801.387 g 21.07 0.61 Las_Cumbres
57801.404 i 19.48 0.45 Las_Cumbres
57803.738 I 18.20 0.08 TNT
57803.738 R 18.99 0.11 TNT
57807.402 B 20.68 0.49 Las_Cumbres
57807.412 V 20.61 0.64 Las_Cumbres
57807.416 V 19.41 0.41 Las_Cumbres
57807.420 g 21.96 1.34 Las_Cumbres
57807.425 g 20.96 0.83 Las_Cumbres
57807.430 r 20.81 1.00 Las_Cumbres
57807.434 r 20.27 0.79 Las_Cumbres
57807.439 i 20.39 1.25 Las_Cumbres
57807.443 i 19.68 0.86 Las_Cumbres
57814.156 B 20.50 0.52 Las_Cumbres
57814.161 B 24.23 8.37 Las_Cumbres
57814.166 V 19.79 0.53 Las_Cumbres
57814.170 V 19.91 0.52 Las_Cumbres
57814.180 g 21.80 1.55 Las_Cumbres
57814.185 r 20.18 0.58 Las_Cumbres
57814.189 r 19.46 0.44 Las_Cumbres
57814.193 i 19.37 0.56 Las_Cumbres
57814.197 i 19.51 0.61 Las_Cumbres
57816.121 B 21.07 2.00 Las_Cumbres
57816.132 V 19.56 1.52 Las_Cumbres
57816.136 V 19.77 1.56 Las_Cumbres
57816.140 g 19.91 0.84 Las_Cumbres
57816.145 g 20.70 1.20 Las_Cumbres
57816.150 r 18.66 0.67 Las_Cumbres
57816.154 r 20.33 2.07 Las_Cumbres
57816.158 i 18.30 0.76 Las_Cumbres
57822.124 B 19.11 2.70 Las_Cumbres
57822.135 V 21.06 3.77 Las_Cumbres
57822.148 g 21.17 3.37 Las_Cumbres
57822.153 r 19.77 1.41 Las_Cumbres
57822.157 r 19.07 1.24 Las_Cumbres
57822.166 i 19.70 1.57 Las_Cumbres
57831.367 B 21.15 1.33 Las_Cumbres
57831.372 V 21.06 1.51 Las_Cumbres
57831.376 V 21.19 1.67 Las_Cumbres
57831.380 g 23.10 5.09 Las_Cumbres
57831.385 g 20.43 1.02 Las_Cumbres
57831.391 r 20.58 0.68 Las_Cumbres
57831.395 r 21.07 1.11 Las_Cumbres
57832.117 B 20.78 0.61 Las_Cumbres
57832.122 B 21.16 0.68 Las_Cumbres
57832.132 V 20.33 0.62 Las_Cumbres
57832.154 i 21.02 1.85 Las_Cumbres
57832.158 i 21.30 2.42 Las_Cumbres
57840.230 B 21.25 1.53 Las_Cumbres
57840.239 V 21.66 1.90 Las_Cumbres
57846.328 B 22.59 3.44 Las_Cumbres
57846.339 V 20.72 2.56 Las_Cumbres
57846.343 V 21.49 2.85 Las_Cumbres
57846.347 g 19.88 1.30 Las_Cumbres
57846.362 r 21.18 1.65 Las_Cumbres
57846.366 i 19.73 1.35 Las_Cumbres
57846.370 i 20.36 1.60 Las_Cumbres
57847.323 B 20.58 3.36 Las_Cumbres
57847.328 V 22.46 4.73 Las_Cumbres
57847.355 i 21.74 3.87 Las_Cumbres
57847.359 i 21.71 3.85 Las_Cumbres
57853.299 B 19.45 2.32 Las_Cumbres
57853.304 V 20.48 2.55 Las_Cumbres
57853.312 g 18.92 1.59 Las_Cumbres
57853.327 r 19.04 1.01 Las_Cumbres
57853.335 i 17.41 0.94 Las_Cumbres
57918.126 i 21.05 2.57 Las_Cumbres
57918.130 i 21.40 3.03 Las_Cumbres
57918.134 B 21.87 2.40 Las_Cumbres
57918.163 V 21.16 2.16 Las_Cumbres


==> anc/dbf7.yaml <==
output :
  min_wl      : 3300.0
  max_wl      : 10000.0
  wl_step     : 5.0
grid :
  bin_width   : 0.3
  v_size      : 100
  v_outer_max : 30.0
opacity :
  line_dir    : ~/synapps/es-data/lines
  ref_file    : ~/synapps/es-data/refs.dat
  form        : exp
  v_ref       : 10.0
  log_tau_min : -3.0
source :
  mu_size     : 10
spectrum :
  p_size      : 60
  flatten     : No
setups :
- a0      :  0.54  
  a1      :  0.27
  a2      : -0.19 
  v_phot  :  1.00  
  v_outer : 30.00 
  t_phot  :  7.50
  ions    : [  100, 1100, 2001, 2201, 2600, 2601 ]
  active  : [  Yes,  Yes,  Yes,  Yes,  Yes,  Yes ]
  log_tau : [ -3.0, -4.5, -2.0, -3.5, -3.5, -3.5 ]
  v_min   : [  0.1,  0.1,  0.1,  0.1,  0.1,  0.1 ]
  v_max   : [  2.0,  2.0,  2.0,  2.0,  2.0,  2.0 ]
  aux     : [  1.0,  1.0,  1.0,  1.0,  1.0,  1.0 ]
  temp    : [ 10.0, 10.0, 10.0, 10.0, 10.0, 10.0 ]

